Slalom: Fast, Verifiable and Private Execution of Neural Networks in Trusted Hardware

As Machine Learning (ML) gets applied to security-critical or sensitive domains, there is a growing need for integrity and privacy for outsourced ML computations. A pragmatic solution comes from Trusted Execution Environments (TEEs), which use hardware and software protections to isolate sensitive computations from the untrusted software stack. However, these isolation guarantees come at a price in performance, compared to untrusted alternatives. This paper initiates the study of high performance execution of Deep Neural Networks (DNNs) in TEEs by efficiently partitioning DNN computations between trusted and untrusted devices. Building upon an efficient outsourcing scheme for matrix multiplication, we propose Slalom, a framework that securely delegates execution of all linear layers in a DNN from a TEE (e.g., Intel SGX or Sanctum) to a faster, yet untrusted, co-located processor. We evaluate Slalom by running DNNs in an Intel SGX enclave, which selectively delegates work to an untrusted GPU. For canonical DNNs (VGG16, MobileNet and ResNet variants) we obtain 6x to 20x increases in throughput for verifiable inference, and 4x to 11x for verifiable and private inference.

==> make.sh <==
pdflatex paper.tex
pdflatex paper.tex
pdflatex paper.tex


==> results/main_plot.py <==
import matplotlib.pyplot as plt
import matplotlib
import re
import numpy as np
import pandas as pd
import matplotlib.patches as mpatches
from matplotlib.ticker import MultipleLocator, FormatStrFormatter

systems = ['cpu', 'sgx']

colors = ['b', 'r', 'g', 'orange', 'black', 'purple']
hatches = [None, None, None, None, None, None]

matplotlib.rcParams.update({'font.size': 24})
fig_size = (24, 3)
ops_color = '#663300'


def parse(lines, model, with_verif=False):
    verif_times_re = re.compile('total time: (?P<val>.*) sec.*')
    verif_times = [float(m.group('val')) for l in lines for m in [verif_times_re.match(l)] if m]
    if verif_times:
        verif_times = verif_times[-1]

    rec_time_re = re.compile('recorded time: (?P<val>.*)')
    rec_time = [float(m.group('val')) for l in lines for m in [rec_time_re.match(l)] if m]
    assert(len(rec_time) == 4)
    rec_time = rec_time[-1]

    real_time_re = re.compile('.*\((?P<val>.*) s realtime\).*')
    real_time = [float(m.group('val')) for l in lines for m in [real_time_re.match(l)] if m]
    assert(len(real_time) == 4)
    real_time = real_time[-1]

    batch_size = int(np.round(rec_time / real_time))

    tot_cpu_time = rec_time / batch_size
    tot_gpu_time = max(real_time - tot_cpu_time, 0)

    if with_verif:
        return np.sum(verif_times), real_time

    return real_time

mobilenet_ratios = [0.5833, 0.3846]

for sys_idx, system in enumerate(systems):

    all_bars = []
    all_labels = []
    all_ops_per_sec = []
    all_speedups = []

    if system == 'sgx':
        models = ['vgg_full', 'vgg_notop', 'mobilenet', 'mobilenet_sep']
        model_names = ['VGG16', 'VGG16 without top', 'MobileNet', 'MobileNet (fused)']
        colors = colors[0:2] + colors[3:]
        hatches = hatches[0:2] + hatches[3:]
        gridspec_kw = {'width_ratios': [1.0, 3.0/5.0, 1.0, 1.0]}
    else:
        models = ['vgg_full', 'mobilenet', 'mobilenet_sep']
        model_names = ['VGG16', 'MobileNet', 'MobileNet (fused)']
        gridspec_kw = {'width_ratios': [1.0, 1.0, 1.0]}

    fig, axes = plt.subplots(nrows=1, ncols=len(models), figsize=fig_size, 
                             gridspec_kw=gridspec_kw)
    axes2 = [ax.twinx() for ax in axes]

    for i, model in enumerate(models):
        ops = []
        EXPERIMENTS = []

        sep = False
        if model == "mobilenet_sep":
            sep = True
            model = "mobilenet"

        file_compute = "{}_{}.txt".format(model, system)
        with open(file_compute) as f:
            tot_compute = parse(f.readlines(), model)
            ops.append(tot_compute)
            if system == "sgx":
                EXPERIMENTS.append("fully in enclave (baseline)")
            else:
                EXPERIMENTS.append("fully on CPU (baseline)")

        file_verif = "{}_verif_{}.txt".format(model, system)
        with open(file_verif) as f:
            tot_verif = parse(f.readlines(), model)
            ops.append(tot_verif)
            EXPERIMENTS.append("verify")

        if system == "cpu":
            file_verif_batched = "{}_verif_batched_{}.txt".format(model, system)
            with open(file_verif_batched) as f:
                tot_verif_batched = parse(f.readlines(), model)
                ops.append(tot_verif_batched)
                EXPERIMENTS.append("verify batched")

        if sep:
            model = "mobilenet_sep"

        file_verif_preproc = "{}_verif_preproc_{}.txt".format(model, system)
        with open(file_verif_preproc) as f:
            tot_verif_preproc = parse(f.readlines(), model)
            ops.append(tot_verif_preproc)
            EXPERIMENTS.append("verify w. preproc")

        if model != "vgg_notop":
            file_slalom = "{}_slalom_privacy_{}.txt".format(model, system)
            with open(file_slalom) as f:
                tot_slalom = parse(f.readlines(), model)
                ops.append(tot_slalom)
                EXPERIMENTS.append("privacy")

            if model == "mobilenet":
                file_verif_preproc = "{}_verif_preproc_{}.txt".format(model, system)
                with open(file_verif_preproc) as f:
                    verif_preproc_time, _ = parse(f.readlines(), model, True) 

                print(tot_slalom, mobilenet_ratios[sys_idx], verif_preproc_time)
                ops.append(tot_slalom + mobilenet_ratios[sys_idx] * verif_preproc_time)
            else:
                file_slalom_integrity = "{}_slalom_privacy_integrity_{}.txt".format(model, system)
                with open(file_slalom_integrity) as f:
                    tot_slalom_integrity = parse(f.readlines(), model)
                    ops.append(tot_slalom_integrity)

            EXPERIMENTS.append("privacy + integrity")

        width = 0.9       # the width of the bars: can also be len(x) sequence

        ind = np.arange(len(EXPERIMENTS))
        ops_per_sec = np.asarray([1.0/tot for tot in ops])
        speedups = ops_per_sec / ops_per_sec[0]

        print("ops_per_sec:", ops_per_sec)

        all_ops_per_sec.extend(ops_per_sec)
        all_speedups.extend(speedups)
        #axes[i].set_xlim([-0.5, ind[-1] + 1.5])

        rects = axes[i].bar(ind, speedups, width, bottom=0.001, 
                            color=colors)
        for idx, (rect, v) in enumerate(zip(rects, speedups)):
            rect.set_hatch(hatches[idx])

            txt = '%.1f' % v
            axes[i].text(rect.get_x() + rect.get_width()/2, rect.get_height() + 0.1, 
                         txt, ha='center', va='bottom')

        axes[i].set_title(model_names[i])
        axes[i].set_xticks([])        
        axes2[i].plot(ind, ops_per_sec, marker='x', linestyle='--', color=ops_color, 
                      linewidth=3.0, markersize=12.0)

        if system == "cpu":
            mul = 0.1
        else:
            mul = 0.2

        for j in range(len(ops_per_sec)):
            txt = '{:.0f}'.format(ops_per_sec[j])
            axes2[i].text(ind[j], ops_per_sec[j] + mul*np.max(ops_per_sec), 
                          txt, ha='center', va='bottom', fontsize=24, color=ops_color)

        axes2[i].tick_params(axis='y', colors=ops_color, which='both')
        axes2[i].yaxis.label.set_color(ops_color)
        axes2[i].spines['right'].set_color(ops_color)
        axes2[i].set_yticks([])

        if "mobilenet" in model:
            if system == "cpu":
                axes[i].set_ylim([0, 18])
                axes2[i].set_ylim([-150, 250])

                majorLocator = MultipleLocator(5)
                majorFormatter = FormatStrFormatter('%dx')
                minorLocator = MultipleLocator(1)
                axes[i].yaxis.set_major_locator(majorLocator)
                axes[i].yaxis.set_major_formatter(majorFormatter)
                axes[i].yaxis.set_minor_locator(minorLocator)
            else:
                axes[i].set_ylim([0, 12])
                axes2[i].set_ylim([-240, 200])
                majorLocator = MultipleLocator(5)
                majorFormatter = FormatStrFormatter('%dx')
                minorLocator = MultipleLocator(1)
                axes[i].yaxis.set_major_locator(majorLocator)
                axes[i].yaxis.set_major_formatter(majorFormatter)
                axes[i].yaxis.set_minor_locator(minorLocator)
        else:
            if system == "cpu":
                axes[i].set_ylim([0, 35])
                axes2[i].set_ylim([-120, 80])
            else:
                axes[i].set_ylim([0, 35])
                axes2[i].set_ylim([-150, 60])
            majorLocator = MultipleLocator(10)
            majorFormatter = FormatStrFormatter('%dx')
            minorLocator = MultipleLocator(2)
            axes[i].yaxis.set_major_locator(majorLocator)
            axes[i].yaxis.set_major_formatter(majorFormatter)
            axes[i].yaxis.set_minor_locator(minorLocator)

        #axes[i].set_yticklabels([str(int(l)) + "x" for l in axes[i].get_yticks()])
        #axes[i].set_yticklabels([])

    axes[0].set_ylabel("Speedup")       
    axes2[-1].set_ylabel("Images / sec")
    
    custom_lines = [mpatches.Patch(facecolor=c, hatch=h)
                    for c, h in zip(colors, hatches)]
    axes[-1].legend(custom_lines, EXPERIMENTS, 
                    ncol=6, bbox_to_anchor=(1.0, 0), 
                    handlelength=1, handleheight=1, labelspacing=0.05, 
                    handletextpad=0.1, frameon=False)

    plt.subplots_adjust(left=None, bottom=None, right=None, top=None, wspace=0.25, hspace=None)
    plt.savefig('integrity_{}.pdf'.format(system), bbox_inches='tight')
    plt.show()


==> results/plot_benchmarks.py <==
import matplotlib.pyplot as plt
import matplotlib
import re
import numpy as np

cpu_file = 'benchmarks.txt'
sgx_file = 'benchmarks_sgx.txt'

colors = ['b', 'r', 'g', 'orange', 'purple']
hatches = [None, None, None, None, None]

matplotlib.rcParams.update({'font.size': 24})
fig_size = (8, 7)

ops_color = '#663300'

def parse(lines):

    dense_re = re.compile('(?P<name>dense\w*) \((?P<n>\d+), (?P<m>\d+)\): (?P<val>.*)')
    dense_res = [(m.group('name'), int(m.group('n')), int(m.group('m')), 1.0/float(m.group('val')))
                for l in lines for m in [dense_re.match(l)] if m]

    conv_re = re.compile('(?P<name>conv2d\w*) \((?P<b>\d+), (?P<h>\d+), (?P<w>\d+), (?P<ch>\d+)\): (?P<val>.*)')
    conv_res = [(m.group('name'), int(m.group('b')), int(m.group('h')), int(m.group('w')), int(m.group('ch')), 1.0/float(m.group('val')))
                for l in lines for m in [conv_re.match(l)] if m]

    conv_sep_re = re.compile('(?P<name>sep_conv2d\w*) \((?P<b>\d+), (?P<h>\d+), (?P<w>\d+), (?P<ch>\d+)\): (?P<val>.*)')
    conv_sep_res = [(m.group('name'), int(m.group('b')), int(m.group('h')), int(m.group('w')), int(m.group('ch')), 1.0/float(m.group('val')))
                    for l in lines for m in [conv_sep_re.match(l)] if m]

    return dense_res, conv_res, conv_sep_res


def print_dense(dense_res, is_sgx=False):
    names = ['dense', 'dense_verif_batched_left', 'dense_verif_batched_right', 'dense_verif_preproc']
    plot_names = ['compute (baseline)', 'verify', 'verify w. preproc']

    lines = [[(n, val) for (name, n, m, val) in dense_res if name == curr_name and int(n) > 256] for curr_name in names]
    lines = np.array(lines)

    new_lines = lines.copy()
    new_lines[2, :, 1] = np.max(lines[1:, :, 1], axis=0)
    new_lines[1, :, 1] = np.max(lines[1:3, :, 1], axis=0)

    ns, ind = np.unique([int(n) for n in new_lines[0, :, 0]], return_index=True)
    ns = ns[np.argsort(ind)]

    plt.figure(figsize=fig_size)
    plt.title("Matrix Product")
    plt.tick_params(axis='x', which='both', pad=10)

    ax = plt.gca()
    dim = len(plot_names)
    w = 0.9
    dimw = w / dim

    dense_colors = colors[:2] + colors[3:]

    x = np.arange(len(ns))
    for i in range(len(plot_names)):
        y = new_lines[i, :, 1] / new_lines[0, :, 1]
        rects = ax.bar(x + i * dimw, y, dimw, bottom=0.001, color=dense_colors[i], hatch=hatches[i])
        for (rect, v) in zip(rects, y):
            txt = '%d' % int(v + 0.49) #if (v == 1.0 or v >= 1.5) else '%.1f' % v
            ax.text(rect.get_x() + rect.get_width()/2.4, rect.get_height() + 0.1, txt,
                     ha='center', va='bottom')

    curr_ylim = ax.get_ylim()
    if is_sgx:
        ax.set_ylim([curr_ylim[0], curr_ylim[1] + 4])
    else:
        ax.set_ylim([curr_ylim[0], curr_ylim[1] + 10])
    ax.set_yticklabels([str(int(l)) + "x " for l in ax.get_yticks()])
    plt.xticks(x + 0.5 * len(plot_names) * dimw, ns)
    if is_sgx:
        leg = ax.legend(plot_names, handlelength=2, handleheight=1, prop={'size': 22}, loc="upper left", labelspacing=0.1, frameon=True)
        #leg = ax.legend(plot_names, bbox_to_anchor=(0.0, -0.15), handlelength=2, handleheight=1, prop={'size': 22}, loc="upper left", labelspacing=0.1)
    else:
        leg = ax.legend(plot_names, handlelength=2, handleheight=1, prop={'size': 22}, loc="upper left", labelspacing=0.1, frameon=True)
    #if is_sgx:
    #    leg = ax.legend(plot_names, handlelength=3, handleheight=2, loc='upper center', bbox_to_anchor=(0.44, 0.99))
    #else:
    #    leg = ax.legend(plot_names, handlelength=3, handleheight=2)
    #for patch in leg.get_patches():
    #    patch.set_height(14.0)

    ax2 = plt.twinx()
    ax2.set_yscale('log')
    if is_sgx:
        ax2.set_ylim([np.min(new_lines[0, :, 1]) / 20, np.max(new_lines[0, :, 1]) * 100])
    else:
        ax2.set_ylim([np.min(new_lines[0, :, 1]) / 35, np.max(new_lines[0, :, 1]) * 100])
    #ax2.set_xlim([-0.1, len(ns) - 1 + len(plot_names) * dimw + 0.1])
    ax2.plot(x + dimw/2, new_lines[0, :, 1], marker='x', linestyle='--', color=ops_color, linewidth=6.0, markersize=12.0)

    ax.set_xlabel('Matrix Dimension')
    ax.set_ylabel("Speedup")
    ax2.set_ylabel("Ops / sec")

    ax2.tick_params(axis='y', colors=ops_color, which='both')
    ax2.yaxis.label.set_color(ops_color)
    ax2.spines['right'].set_color(ops_color)

    plt.savefig('benchmark_dense_{}.pdf'.format("sgx" if is_sgx else "cpu"), bbox_inches='tight')


def print_conv(conv_res, is_sgx=False):
    names = ['conv2d', 'conv2d_verif_nopreproc', 'conv2d_verif_preproc']
    names_batched = ['conv2d_verif_batched']

    plot_names = ['compute (baseline)', 'verify', 'verify batched (B=16)', 'verify w. preproc']

    lines = [[(b, h, w, ch, val) for (name, b, h, w, ch, val) in conv_res if name == curr_name and h >= 28] for curr_name in names]
    lines = np.array(lines)

    lines_batch = [[(b, h, w, ch, val) for (name, b, h, w, ch, val) in conv_res if name == curr_name and h >= 28 and int(b) == 16]
                      for curr_name in names_batched]
    lines_batch = np.array(lines_batch)
    lines = np.concatenate([lines[0:2], lines_batch, lines[2:]], axis=0)

    ns, ind = np.unique([int(n) for n in lines[0, :, 1]], return_index=True)
    ns = ns[np.argsort(ind)]

    plt.figure(figsize=fig_size)
    plt.title("Convolution")
    plt.tick_params(axis='x', which='both', pad=10)

    ax = plt.gca()
    dim = len(plot_names)
    w = 0.9
    dimw = w / dim

    x = np.arange(len(ns))
    for i in range(len(plot_names)):

        y = lines[i, :, -1] / lines[0, :, -1]
        rects = ax.bar(x + i * dimw, y, dimw, bottom=0.001, color=colors[i], hatch=hatches[i])
        for (rect, v) in zip(rects, y):
            txt = '%d' % int(v + 0.49) #if (v == 1.0 or v >= 1.51) else '%.1f' % v
            ax.text(rect.get_x() + rect.get_width() / 2.4, rect.get_height() + 0.25, txt,
                     ha='center', va='bottom')

    #plt.xticks(x + 0.5 * len(plot_names) * dimw, 
    #           ["{}x{}x{}".format(int(h), int(w), int(ch)) for (_, h, w, ch, _) in lines[0]], rotation=25)

    plt.xticks(x + 0.5 * len(plot_names) * dimw, 
               ["{}x{}x{}".format(int(h), int(w), int(ch)) for (_, h, w, ch, _) in lines[0]], fontsize=15)

    #locs, labels = plt.xticks()
    #for i, label in enumerate(labels):
    #    label.set_y(label.get_position()[1] - (i % 2) * 0.075)

    curr_ylim = ax.get_ylim()
    ax.set_ylim([curr_ylim[0], 1.2 * curr_ylim[1]])
    ax.set_yticklabels([str(int(l)) + "x " for l in ax.get_yticks()])
    leg = ax.legend(plot_names, handlelength=2, handleheight=1, prop={'size': 22}, loc="upper left", labelspacing=0.1, frameon=True)

    ax2 = plt.twinx()
    ax2.set_yscale('log')
    if is_sgx:
        ax2.set_ylim([np.min(lines[0, :, -1]) / 40, np.max(lines[0, :, -1]) * 100])
    else:
        ax2.set_ylim([np.min(lines[0, :, -1]) / 20, np.max(lines[0, :, -1]) * 100])
    #ax2.set_xlim([-0.1, len(ns) - 1 + len(plot_names) * dimw + 0.1])
    ax2.plot(x + dimw/2, lines[0, :, -1], marker='x', linestyle='--', color=ops_color, linewidth=6.0, markersize=12.0)
    
    ax.set_xlabel('Input Dimension')
    ax.set_ylabel("Speedup")
    ax2.set_ylabel("Ops / sec")

    ax2.tick_params(axis='y', colors=ops_color, which='both')
    ax2.yaxis.label.set_color(ops_color)
    ax2.spines['right'].set_color(ops_color)

    plt.savefig('benchmark_conv_{}.pdf'.format("sgx" if is_sgx else "cpu"), bbox_inches='tight')


def print_conv_sep(conv_sep_res, is_sgx=False):
    names = ['sep_conv2d', 'sep_conv2d_verif_preproc_inter', 'sep_conv2d_verif_preproc']
    names_batched = ['sep_conv2d_verif_batched_inter']

    plot_names = ['compute (baseline)', 'verify batched (B=32)',
                  'verify w. preproc', 'verify w. preproc fused']

    colors_this = colors[:1] + colors[2:]
    hatches_this = hatches[:1] + hatches[2:]

    lines = [[(b, h, w, ch, val) for (name, b, h, w, ch, val) in conv_sep_res if name == curr_name] for curr_name in names]
    lines = np.array(lines)

    lines_batch = [[(b, h, w, ch, val) for (name, b, h, w, ch, val) in conv_sep_res if name == curr_name and int(b) == 32]
                   for curr_name in names_batched]
    lines_batch = np.array(lines_batch)

    lines = np.concatenate([lines[0:1], lines_batch, lines[1:]], axis=0)

    ns, ind = np.unique([int(n) for n in lines[0, :, 1]], return_index=True)
    ns = ns[np.argsort(ind)]

    plt.figure(figsize=fig_size)
    plt.title("Separable Convolution")
    plt.tick_params(axis='x', which='both', pad=10)

    ax = plt.gca()
    dim = len(plot_names)
    w = 0.9
    dimw = w / dim

    x = np.arange(len(ns))
    for i in range(len(plot_names)):

        y = lines[i, :, -1] / lines[0, :, -1]
        rects = ax.bar(x + i * dimw, y, dimw, bottom=0.001, 
                       color=colors_this[i], hatch=hatches_this[i])
        for (rect, v) in zip(rects, y):
            txt = '%d' % int(v + 0.49) #if (v == 1.0 or v >= 1.51) else '%.1f' % v
            ax.text(rect.get_x() + rect.get_width() / 2.4, rect.get_height() + 0.1, txt,
                     ha='center', va='bottom')

    #plt.xticks(x + 0.5 * len(plot_names) * dimw, 
    #           ["{}x{}x{}".format(int(h), int(w), int(ch)) for (_, h, w, ch, _) in lines[0]], rotation=25)
    plt.xticks(x + 0.5 * len(plot_names) * dimw, 
               ["{}x{}x{}".format(int(h), int(w), int(ch)) for (_, h, w, ch, _) in lines[0]], fontsize=15)

    curr_ylim = ax.get_ylim()
    ax.set_ylim([curr_ylim[0], 1.1 * curr_ylim[1]])
    ax.set_yticklabels([str(int(l)) + "x " for l in ax.get_yticks()])
    leg = ax.legend(plot_names, handlelength=1, handleheight=1, prop={'size': 22}, loc="upper left", labelspacing=0.05, frameon=True)

    ax2 = plt.twinx()
    ax2.set_yscale('log')
    if is_sgx:
        ax2.set_ylim([np.min(lines[0, :, -1]) / 30, np.max(lines[0, :, -1]) * 100])
    else:
        ax2.set_ylim([np.min(lines[0, :, -1]) / 110, np.max(lines[0, :, -1]) * 100])
    #ax2.set_xlim([-0.1, len(ns) - 1 + len(plot_names) * dimw + 0.1])
    ax2.plot(x + dimw/2, lines[0, :, -1], marker='x', linestyle='--', color=ops_color, linewidth=6.0, markersize=12.0)

    ax.set_xlabel('Input Dimension')
    ax.set_ylabel("Speedup")
    ax2.set_ylabel("Ops / sec")

    ax2.tick_params(axis='y', colors=ops_color, which='both')
    ax2.yaxis.label.set_color(ops_color)
    ax2.spines['right'].set_color(ops_color)

    plt.savefig('benchmark_conv_sep_{}.pdf'.format("sgx" if is_sgx else "cpu"), 
                bbox_inches='tight')


for file in [cpu_file, sgx_file]:
    with open(file) as f:
        all_lines = f.readlines()
        dense, conv, conv_sep = parse(all_lines)
        print_dense(dense, file == sgx_file)
        print_conv(conv, file == sgx_file)
        print_conv_sep(conv_sep, file ==sgx_file)


==> results/plot_benchmarks_threaded.py <==
import matplotlib.pyplot as plt
import matplotlib
import re
import numpy as np

cpu_files = ['benchmarks_threaded_4.txt', 'benchmarks_threaded_8.txt']

colors = ['b', 'r', 'g', 'orange', 'purple']
hatches = [None, None, None, None, 'x']

matplotlib.rcParams.update({'font.size': 24})
fig_size = (8, 7)

ops_color = '#663300'

def parse(lines):

    dense_re = re.compile('(?P<name>dense\w*) \((?P<n>\d+), (?P<m>\d+)\): (?P<val>.*)')
    dense_res = [(m.group('name'), int(m.group('n')), int(m.group('m')), 1.0/float(m.group('val')))
                for l in lines for m in [dense_re.match(l)] if m]

    conv_re = re.compile('(?P<name>conv2d\w*) \((?P<b>\d+), (?P<h>\d+), (?P<w>\d+), (?P<ch>\d+)\): (?P<val>.*)')
    conv_res = [(m.group('name'), int(m.group('b')), int(m.group('h')), int(m.group('w')), int(m.group('ch')), 1.0/max(float(m.group('val')), 0.0001))
                for l in lines for m in [conv_re.match(l)] if m]

    conv_sep_re = re.compile('(?P<name>sep_conv2d\w*) \((?P<b>\d+), (?P<h>\d+), (?P<w>\d+), (?P<ch>\d+)\): (?P<val>.*)')
    conv_sep_res = [(m.group('name'), int(m.group('b')), int(m.group('h')), int(m.group('w')), int(m.group('ch')), 1.0/float(m.group('val')))
                    for l in lines for m in [conv_sep_re.match(l)] if m]

    return dense_res, conv_res, conv_sep_res


def print_dense(dense_res):
    names = ['dense', 'dense_verif_batched_left', 'dense_verif_batched_right', 'dense_verif_preproc']
    plot_names = ['compute', 'verify', 'verify w. preproc']

    lines = [[(n, val) for (name, n, m, val) in dense_res if name == curr_name and int(n) > 256] for curr_name in names]
    lines = np.array(lines)

    new_lines = lines.copy()
    new_lines[2, :, 1] = np.max(lines[1:, :, 1], axis=0)
    new_lines[1, :, 1] = np.max(lines[1:3, :, 1], axis=0)

    ns, ind = np.unique([int(n) for n in new_lines[0, :, 0]], return_index=True)
    ns = ns[np.argsort(ind)]

    plt.figure(figsize=fig_size)
    plt.title("Matrix Product")
    plt.tick_params(axis='x', which='both', pad=10)

    ax = plt.gca()
    dim = len(plot_names)
    w = 0.9
    dimw = w / dim

    dense_colors = colors[:2] + colors[3:]

    x = np.arange(len(ns))
    for i in range(len(plot_names)):
        y = new_lines[i, :, 1] / new_lines[0, :, 1]
        rects = ax.bar(x + i * dimw, y, dimw, bottom=0.001, color=dense_colors[i], hatch=hatches[i])
        for (rect, v) in zip(rects, y):
            txt = '%d' % int(v + 0.49) #if (v == 1.0 or v >= 1.5) else '%.1f' % v
            ax.text(rect.get_x() + rect.get_width()/2.4, rect.get_height() + 0.1, txt,
                     ha='center', va='bottom')

    curr_ylim = ax.get_ylim()
    ax.set_ylim([curr_ylim[0], curr_ylim[1] + 5])
    ax.set_yticklabels([str(int(l)) + "x " for l in ax.get_yticks()])
    plt.xticks(x + 0.5 * len(plot_names) * dimw, ns)
    leg = ax.legend(plot_names, handlelength=2, handleheight=1, prop={'size': 22}, loc="upper left", labelspacing=0.1, frameon=True)

    ax2 = plt.twinx()
    ax2.set_yscale('log')
    ax2.set_ylim([np.min(new_lines[0, :, 1]) / 10, np.max(new_lines[0, :, 1]) * 100])
    #ax2.set_xlim([-0.1, len(ns) - 1 + len(plot_names) * dimw + 0.1])
    ax2.plot(x + dimw/2, new_lines[0, :, 1], marker='x', linestyle='--', color=ops_color, linewidth=6.0, markersize=12.0)

    ax.set_xlabel('Matrix Dimension')
    ax.set_ylabel("Speedup")
    ax2.set_ylabel("Ops / sec")

    ax2.tick_params(axis='y', colors=ops_color, which='both')
    ax2.yaxis.label.set_color(ops_color)
    ax2.spines['right'].set_color(ops_color)

    plt.savefig('benchmark_dense_thread.pdf', bbox_inches='tight')


def print_conv(conv_res):
    names = ['conv2d', 'conv2d_verif_nopreproc', 'conv2d_verif_preproc']
    names_batched = ['conv2d_verif_batched']

    plot_names = ['compute', 'verify w. preproc']

    lines = [[(b, h, w, ch, val) for (name, b, h, w, ch, val) in conv_res if name == curr_name and h >= 28] for curr_name in names]
    lines = np.array(lines)
    lines = np.concatenate([lines[0:1], lines[2:]], axis=0)
    plot_colors = [colors[0], colors[3]]

    ns, ind = np.unique([int(n) for n in lines[0, :, 1]], return_index=True)
    ns = ns[np.argsort(ind)]

    plt.figure(figsize=fig_size)
    plt.title("Convolution")
    plt.tick_params(axis='x', which='both', pad=10)

    ax = plt.gca()
    dim = len(plot_names)
    w = 0.9
    dimw = w / dim

    x = np.arange(len(ns))
    for i in range(len(plot_names)):

        y = lines[i, :, -1] / lines[0, :, -1]
        rects = ax.bar(x + i * dimw, y, dimw, bottom=0.001, color=plot_colors[i], hatch=hatches[i])
        for (rect, v) in zip(rects, y):
            txt = '%d' % int(v + 0.49) #if (v == 1.0 or v >= 1.51) else '%.1f' % v
            ax.text(rect.get_x() + rect.get_width() / 2.4, rect.get_height() + 0.25, txt,
                     ha='center', va='bottom')

    #plt.xticks(x + 0.5 * len(plot_names) * dimw, 
    #           ["{}x{}x{}".format(int(h), int(w), int(ch)) for (_, h, w, ch, _) in lines[0]], rotation=25)

    plt.xticks(x + 0.5 * len(plot_names) * dimw, 
               ["{}x{}x{}".format(int(h), int(w), int(ch)) for (_, h, w, ch, _) in lines[0]], fontsize=15)

    curr_ylim = ax.get_ylim()
    ax.set_ylim([curr_ylim[0], curr_ylim[1] + 20])
    ax.set_yticklabels([str(int(l)) + "x " for l in ax.get_yticks()])
    leg = ax.legend(plot_names, handlelength=2, handleheight=1, prop={'size': 22}, loc="upper left", labelspacing=0.1, frameon=True)

    ax2 = plt.twinx()
    ax2.set_yscale('log')
    ax2.set_ylim([np.min(lines[0, :, -1]) / 50, np.max(lines[0, :, -1]) * 100])
    #ax2.set_xlim([-0.1, len(ns) - 1 + len(plot_names) * dimw + 0.1])
    ax2.plot(x + dimw/2, lines[0, :, -1], marker='x', linestyle='--', color=ops_color, linewidth=6.0, markersize=12.0)
    
    ax.set_xlabel('Input Dimension')
    ax.set_ylabel("Speedup")
    ax2.set_ylabel("Ops / sec")

    ax2.tick_params(axis='y', colors=ops_color, which='both')
    ax2.yaxis.label.set_color(ops_color)
    ax2.spines['right'].set_color(ops_color)

    plt.savefig('benchmark_conv_thread.pdf', bbox_inches='tight')


def print_conv_sep(conv_sep_res):
    names = ['sep_conv2d', 'sep_conv2d_verif_preproc_inter', 'sep_conv2d_verif_preproc']
    names_batched = ['sep_conv2d_verif_batched_inter', 'sep_conv2d_verif_batched']

    plot_names = ['compute', 'verify batched (B=32)', 'verify batched fused (B=32)',
                  'verify w. preproc', 'verify w. preproc fused']

    lines = [[(b, h, w, ch, val) for (name, b, h, w, ch, val) in conv_sep_res if name == curr_name] for curr_name in names]
    lines = np.array(lines)

    lines_batch = [[(b, h, w, ch, val) for (name, b, h, w, ch, val) in conv_sep_res if name == curr_name and int(b) == 32]
                   for curr_name in names_batched]
    lines_batch = np.array(lines_batch)

    lines = np.concatenate([lines[0:1], lines_batch, lines[1:]], axis=0)

    ns, ind = np.unique([int(n) for n in lines[0, :, 1]], return_index=True)
    ns = ns[np.argsort(ind)]

    plt.figure(figsize=fig_size)
    plt.title("Separable Convolution")
    plt.tick_params(axis='x', which='both', pad=10)

    ax = plt.gca()
    dim = len(plot_names)
    w = 0.9
    dimw = w / dim

    x = np.arange(len(ns))
    for i in range(len(plot_names)):

        y = lines[i, :, -1] / lines[0, :, -1]
        rects = ax.bar(x + i * dimw, y, dimw, bottom=0.001, color=colors[i], hatch=hatches[i])
        for (rect, v) in zip(rects, y):
            txt = '%d' % int(v + 0.49) #if (v == 1.0 or v >= 1.51) else '%.1f' % v
            ax.text(rect.get_x() + rect.get_width() / 2.4, rect.get_height() + 0.1, txt,
                     ha='center', va='bottom')

    #plt.xticks(x + 0.5 * len(plot_names) * dimw, 
    #           ["{}x{}x{}".format(int(h), int(w), int(ch)) for (_, h, w, ch, _) in lines[0]], rotation=25)
    plt.xticks(x + 0.5 * len(plot_names) * dimw, 
               ["{}x{}x{}".format(int(h), int(w), int(ch)) for (_, h, w, ch, _) in lines[0]], fontsize=15)

    curr_ylim = ax.get_ylim()
    ax.set_ylim([curr_ylim[0], curr_ylim[1] + 1])
    ax.set_yticklabels([str(int(l)) + "x " for l in ax.get_yticks()])
    #ax.set_xlim([-0.1, len(ns) - 1 + len(plot_names) * dimw + 0.1])
    leg = ax.legend(plot_names, handlelength=1, handleheight=1, prop={'size': 22}, loc="upper left", labelspacing=0.05, frameon=True)

    ax2 = plt.twinx()
    ax2.set_yscale('log')
    ax2.set_ylim([np.min(lines[0, :, -1]) / 90, np.max(lines[0, :, -1]) * 100])
    #ax2.set_xlim([-0.1, len(ns) - 1 + len(plot_names) * dimw + 0.1])
    ax2.plot(x + dimw/2, lines[0, :, -1], marker='x', linestyle='--', color=ops_color, linewidth=6.0, markersize=12.0)

    ax.set_xlabel('Input Dimension')
    ax.set_ylabel("Speedup")
    ax2.set_ylabel("Ops / sec")

    ax2.tick_params(axis='y', colors=ops_color, which='both')
    ax2.yaxis.label.set_color(ops_color)
    ax2.spines['right'].set_color(ops_color)

    plt.savefig('benchmark_conv_sep_thread.pdf', bbox_inches='tight')


max_dense = None
max_conv = None
for file in cpu_files:
    with open(file) as f:
        all_lines = f.readlines()
        dense, conv, conv_sep = parse(all_lines)
    
        if max_dense is None:
            max_dense = dense
            max_conv = conv
        else:
            for i in range(len(max_dense)):
                max_dense[i] = max_dense[i][:-1] + (max(max_dense[i][-1], dense[i][-1]),)
            for i in range(len(max_conv)):
                max_conv[i] = max_conv[i][:-1] + (max(max_conv[i][-1], conv[i][-1]),)

print_dense(max_dense)
print_conv(max_conv)
#print_conv_sep(conv_sep)


==> results/plot_integrity_perf_old.py <==
import matplotlib.pyplot as plt
import matplotlib
import re
import numpy as np
import pandas as pd
import matplotlib.patches as mpatches

systems = ['cpu', 'sgx']

colors = ['b', 'r', 'g', 'orange', 'black', 'purple']
hatches = [None, None, None, None, None, None]

matplotlib.rcParams.update({'font.size': 24})
fig_size = (24, 3)


def parse(lines, model, with_verif=False):
    verif_times_re = re.compile('total time: (?P<val>.*) sec.*')
    verif_times = [float(m.group('val')) for l in lines for m in [verif_times_re.match(l)] if m]
    if verif_times:
        verif_times = verif_times[-1]

    rec_time_re = re.compile('recorded time: (?P<val>.*)')
    rec_time = [float(m.group('val')) for l in lines for m in [rec_time_re.match(l)] if m]
    assert(len(rec_time) == 4)
    rec_time = rec_time[-1]

    real_time_re = re.compile('.*\((?P<val>.*) s realtime\).*')
    real_time = [float(m.group('val')) for l in lines for m in [real_time_re.match(l)] if m]
    assert(len(real_time) == 4)
    real_time = real_time[-1]

    batch_size = int(np.round(rec_time / real_time))

    tot_cpu_time = rec_time / batch_size
    tot_gpu_time = max(real_time - tot_cpu_time, 0)

    if with_verif:
        return np.sum(verif_times), real_time

    return real_time

mobilenet_ratios = [0.5833, 0.3846]

for sys_idx, system in enumerate(systems):

    all_bars = []
    all_labels = []
    all_ops_per_sec = []

    if system == 'sgx':
        models = ['vgg_full', 'vgg_notop', 'mobilenet', 'mobilenet_sep']
        model_names = ['VGG16', 'VGG16 without top', 'MobileNet', 'MobileNet (fused)']
        colors = colors[0:2] + colors[3:]
        hatches = hatches[0:2] + hatches[3:]
        gridspec_kw = {'width_ratios': [1.0, 3.0/5.0, 1.0, 1.0]}
    else:
        models = ['vgg_full', 'mobilenet', 'mobilenet_sep']
        model_names = ['VGG16', 'MobileNet', 'MobileNet (fused)']
        gridspec_kw = {'width_ratios': [1.0, 1.0, 1.0]}

    fig, axes = plt.subplots(nrows=1, ncols=len(models), figsize=fig_size, 
                             gridspec_kw=gridspec_kw)
    #axes2 = [ax.twinx() for ax in axes]

    for i, model in enumerate(models):
        ops = []
        EXPERIMENTS = []

        sep = False
        if model == "mobilenet_sep":
            sep = True
            model = "mobilenet"

        file_compute = "{}_{}.txt".format(model, system)
        with open(file_compute) as f:
            tot_compute = parse(f.readlines(), model)
            ops.append(tot_compute)
            if system == "sgx":
                EXPERIMENTS.append("fully in enclave (baseline)")
            else:
                EXPERIMENTS.append("fully on CPU (baseline)")

        file_verif = "{}_verif_{}.txt".format(model, system)
        with open(file_verif) as f:
            tot_verif = parse(f.readlines(), model)
            ops.append(tot_verif)
            EXPERIMENTS.append("verify")

        if system == "cpu":
            file_verif_batched = "{}_verif_batched_{}.txt".format(model, system)
            with open(file_verif_batched) as f:
                tot_verif_batched = parse(f.readlines(), model)
                ops.append(tot_verif_batched)
                EXPERIMENTS.append("verify batched")

        if sep:
            model = "mobilenet_sep"

        file_verif_preproc = "{}_verif_preproc_{}.txt".format(model, system)
        with open(file_verif_preproc) as f:
            tot_verif_preproc = parse(f.readlines(), model)
            ops.append(tot_verif_preproc)
            EXPERIMENTS.append("verify w. preproc")

        if model != "vgg_notop":
            file_slalom = "{}_slalom_privacy_{}.txt".format(model, system)
            with open(file_slalom) as f:
                tot_slalom = parse(f.readlines(), model)
                ops.append(tot_slalom)
                EXPERIMENTS.append("privacy")

            if model == "mobilenet":
                file_verif_preproc = "{}_verif_preproc_{}.txt".format(model, system)
                with open(file_verif_preproc) as f:
                    verif_preproc_time, _ = parse(f.readlines(), model, True) 

                print(tot_slalom, mobilenet_ratios[sys_idx], verif_preproc_time)
                ops.append(tot_slalom + mobilenet_ratios[sys_idx] * verif_preproc_time)
            else:
                file_slalom_integrity = "{}_slalom_privacy_integrity_{}.txt".format(model, system)
                with open(file_slalom_integrity) as f:
                    tot_slalom_integrity = parse(f.readlines(), model)
                    ops.append(tot_slalom_integrity)

            EXPERIMENTS.append("privacy + integrity")

        width = 0.9       # the width of the bars: can also be len(x) sequence

        ind = np.arange(len(EXPERIMENTS))
        ops_per_sec = [1.0/tot for tot in ops]

        all_ops_per_sec.extend(ops_per_sec)
        #axes[i].set_xlim([-0.5, ind[-1] + 1.5])

        rects = axes[i].bar(ind, ops_per_sec, width, bottom=0.001, 
                            color=colors)
        for idx, (rect, v) in enumerate(zip(rects, ops_per_sec)):
            rect.set_hatch(hatches[idx])

            txt = '%.1f' % v
            axes[i].text(rect.get_x() + rect.get_width()/2, rect.get_height() + 0.1, txt,
                     	 ha='center', va='bottom')

        axes[i].set_title(model_names[i])
        axes[i].set_xticks([])
        axes[i].tick_params(pad=10)
        #axes[i].set_ylim([0, 1.25*np.max(np.array(ops_per_sec).reshape(-1))])
        if "mobilenet" in model:
            if system == "cpu":
                axes[i].set_ylim([0, 220])
            else:
                axes[i].set_ylim([0, 140])
        else:
            if system == "cpu":
                axes[i].set_ylim([0, 60])
            else:
                axes[i].set_ylim([0, 35])
            
    axes[0].set_ylabel("Images/sec")
    
    #custom_lines = [plt.Line2D([0], [0], color=c, hatch=h, lw=12) 
    #                for c, h in zip(colors, hatches)]
    custom_lines = [mpatches.Patch(facecolor=c, hatch=h)
                    for c, h in zip(colors, hatches)]
    axes[-1].legend(custom_lines, EXPERIMENTS, 
                    ncol=6, bbox_to_anchor=(1.0, 0), 
                    handlelength=1, handleheight=1, labelspacing=0.05, 
                    handletextpad=0.1, frameon=False)

    plt.subplots_adjust(left=None, bottom=None, right=None, top=None, wspace=0.25, hspace=None)
    plt.savefig('integrity_{}.pdf'.format(system), bbox_inches='tight')
    plt.show()


==> results/plot_resnet.py <==
import matplotlib.pyplot as plt
import matplotlib
import re
import numpy as np
import pandas as pd
import matplotlib.patches as mpatches
import matplotlib.gridspec as gridspec
from matplotlib.ticker import MultipleLocator, FormatStrFormatter


systems = ['cpu', 'sgx']

colors = ['b', 'orange', 'purple']

matplotlib.rcParams.update({'font.size': 28})
fig_size = (24, 3)
ops_color = '#663300'

results = {
    'sgx': {
        '18': [0.0572, 0.0064, 0.0097],
        '34': [0.1039, 0.0072, 0.0115],
        '50': [0.2097, 0.0317, 0.0479],
        '101': [0.3549, 0.0475, 0.0740],
        '152': [0.4790, 0.0600, 0.1046]
    },
    'cpu': {
        '18': [0.0325, 0.0035, 0.0056],
        '34': [0.0490, 0.0043, 0.0078],
        '50': [0.1320, 0.0220, 0.0440],
        '101': [0.2307, 0.0342, 0.0689],
        '152': [0.3318, 0.0484, 0.0970]
    }
}


def make_plot(ax, models, system, plot_names):

    dim = len(plot_names)
    w = 0.9
    dimw = w / dim
    ax2 = ax.twinx()
    #ax2.set_yscale('log')

    x = np.arange(len(models))

    for i in range(len(plot_names)):
        y = np.asarray([1.0 / results[system][m][i] for m in models])
        baselines = np.asarray([1.0 / results[system][l][0] for l in models])
        speedup = y / baselines

        rects = ax.bar(x + i * dimw, speedup, dimw, bottom=0.001, color=colors[i])

        for (rect, v) in zip(rects, speedup):
            txt = '{:.1f}'.format(v)
            ax.text(rect.get_x() + rect.get_width()/2, rect.get_height() + 0.1, 
                    txt, ha='center', va='bottom')
    
    curr_ylim = ax.get_ylim()
    ax.set_ylim([curr_ylim[0], curr_ylim[1]*1.75])

    for m_idx, m in enumerate(models):
        y = 1.0 / np.asarray(results[system][m])
        ax2.plot(x[m_idx] + np.arange(len(plot_names)) * dimw, y, 
                 marker='x', linestyle='--', color=ops_color, linewidth=3.0, 
                 markersize=12.0)

        for j in range(len(plot_names)):
            txt = '{:.0f}'.format(y[j])
            ax2.text(x[m_idx] + j * dimw, y[j]+0.1*np.max(y), 
                     txt, ha='center', va='bottom', fontsize=24, color=ops_color)

    curr_ylim = ax2.get_ylim()
    ax2.set_ylim([-6*curr_ylim[1], curr_ylim[1]*2.5])

    ax2.tick_params(axis='y', colors=ops_color, which='both')
    ax2.yaxis.label.set_color(ops_color)
    ax2.spines['right'].set_color(ops_color)

    ax.set_xticks(x + 0.5 * len(plot_names) * dimw - dimw/2)
    ax.set_xticklabels(["ResNet " + m for m in models])
    ax.set_ylabel("Speedup")
    ax2.set_ylabel("Images / sec")
    
    if ax.get_ylim()[1] < 20:
        majorLocator = MultipleLocator(5)
        minorLocator = MultipleLocator(1)
    else:
        majorLocator = MultipleLocator(10)
        minorLocator = MultipleLocator(2)
        
    majorFormatter = FormatStrFormatter('%dx')
    ax.yaxis.set_major_locator(majorLocator)
    ax.yaxis.set_major_formatter(majorFormatter)
    ax.yaxis.set_minor_locator(minorLocator)

    #ticks = [tick for tick in ax2.get_yticks() if tick >=0 and tick <= curr_ylim[1]* 1.1]
    ax2.set_yticks([])

for sys_idx, system in enumerate(systems):

    models1 = ['18', '34'] 
    models2 = ['50', '101', '152']

    plot_names = ["fully in enclave (baseline)", 
                  "verify w. preproc", 
                  "integrity + privacy"]

    if system == "cpu":
        plot_names[0] = "fully on CPU (baseline)"

    plt.figure(figsize=fig_size)
    gs1 = gridspec.GridSpec(1, 1)
    gs1.update(left=0.02, right=0.33, wspace=0.05)
    ax1 = plt.subplot(gs1[0, 0])

    gs2 = gridspec.GridSpec(1, 1)
    gs2.update(left=0.47, right=0.98, hspace=0.05)
    ax2 = plt.subplot(gs2[0, 0])

    make_plot(ax1, models1, system, plot_names)
    make_plot(ax2, models2, system, plot_names)

    custom_lines = [mpatches.Patch(facecolor=c, hatch=None)
                    for c in colors]
    plt.legend(custom_lines, plot_names, ncol=len(plot_names), 
               bbox_to_anchor=(0.75, -0.2), handlelength=1, handleheight=1, 
               labelspacing=0.05, handletextpad=0.1, frameon=False)

    plt.savefig('resnet_{}.pdf'.format(system), bbox_inches='tight')
    plt.show()


==> results/plot_slalom_perf.py <==
import matplotlib.pyplot as plt
import matplotlib
import re
import numpy as np
import pandas as pd
import matplotlib.patches as mpatches

systems = ['cpu', 'sgx']

colors = ['b', 'orange', 'black', 'purple']

matplotlib.rcParams.update({'font.size': 24})
fig_size = (24, 3)


def parse(lines, model):
    verif_times_re = re.compile('total time: (?P<val>.*) sec.*')
    verif_times = [float(m.group('val')) for l in lines for m in [verif_times_re.match(l)] if m]
    if verif_times:
        verif_times = verif_times[-1]

    rec_time_re = re.compile('recorded time: (?P<val>.*)')
    rec_time = [float(m.group('val')) for l in lines for m in [rec_time_re.match(l)] if m]
    assert(len(rec_time) == 4)
    rec_time = rec_time[-1]

    real_time_re = re.compile('.*\((?P<val>.*) s realtime\).*')
    real_time = [float(m.group('val')) for l in lines for m in [real_time_re.match(l)] if m]
    assert(len(real_time) == 4)
    real_time = real_time[-1]

    batch_size = int(np.round(rec_time / real_time))
    assert(batch_size > 0)
    if batch_size > 1:
        batch_size -= batch_size % 2

    tot_cpu_time = rec_time / batch_size
    tot_gpu_time = max(real_time - tot_cpu_time, 0)

    return np.sum(verif_times), real_time

#LAYER_TYPES = ["conv", "dense", "pt-conv", "other", "gpu"]

mobilenet_ratios = [0, 0]

for sys_idx, system in enumerate(systems):

    models = ['vgg_full', 'mobilenet', 'mobilenet_sep']
    model_names = ['VGG16', 'MobileNet', 'MobileNet (fused)']

    for i, model in enumerate(models):
        file_verif_preproc = "{}_verif_preproc_{}.txt".format(model, system)
        with open(file_verif_preproc) as f:
            verif_preproc_time, tot_verif_preproc = parse(f.readlines(), model)

        file_slalom = "{}_slalom_privacy_{}.txt".format(model, system)
        with open(file_slalom) as f:
            _, tot_slalom = parse(f.readlines(), model)

        if model != "mobilenet":
            file_slalom_integrity = "{}_slalom_privacy_integrity_{}.txt".format(model, system)
            with open(file_slalom_integrity) as f:
                _, tot_slalom_integrity = parse(f.readlines(), model)
                ratio = (tot_slalom_integrity - tot_slalom) / verif_preproc_time
                print(model, system, ratio)
                mobilenet_ratios[sys_idx] += ratio
    mobilenet_ratios[sys_idx] /= 2
    #print("ratio = {}".format(mobilenet_ratios[sys_idx]))

    all_bars = []
    all_labels = []
    all_ops_per_sec = []

    fig, axes = plt.subplots(nrows=1, ncols=len(models), figsize=fig_size)
    #axes2 = [ax.twinx() for ax in axes]

    for i, model in enumerate(models):
        ops = []
        EXPERIMENTS = []

        if model == "mobilenet_sep":
            file_compute = "{}_{}.txt".format("mobilenet", system)
        else:
            file_compute = "{}_{}.txt".format(model, system)
        with open(file_compute) as f:
            _, tot_compute = parse(f.readlines(), model)
            ops.append(tot_compute)
            if system == "sgx":
                EXPERIMENTS.append("fully in enclave (baseline)")
            else:
                EXPERIMENTS.append("fully on CPU (baseline)")

        file_verif_preproc = "{}_verif_preproc_{}.txt".format(model, system)
        with open(file_verif_preproc) as f:
            verif_preproc_time, tot_verif_preproc = parse(f.readlines(), model)
            ops.append(tot_verif_preproc)
            EXPERIMENTS.append("integrity")

        file_slalom = "{}_slalom_privacy_{}.txt".format(model, system)
        with open(file_slalom) as f:
            _, tot_slalom = parse(f.readlines(), model)
            ops.append(tot_slalom)
            EXPERIMENTS.append("privacy")

        if model == "mobilenet":
            print(tot_slalom, ratio, verif_preproc_time)
            ops.append(tot_slalom + ratio * verif_preproc_time)
        else:
            file_slalom_integrity = "{}_slalom_privacy_integrity_{}.txt".format(model, system)
            with open(file_slalom_integrity) as f:
                _, tot_slalom_integrity = parse(f.readlines(), model)
                ops.append(tot_slalom_integrity)

        EXPERIMENTS.append("privacy + integrity")

        width = 0.9       # the width of the bars: can also be len(x) sequence

        ind = np.arange(len(EXPERIMENTS))
        ops_per_sec = [1.0/tot for tot in ops]

        all_ops_per_sec.extend(ops_per_sec)
        #axes[i].set_xlim([-0.5, ind[-1] + 1.5])

        rects = axes[i].bar(ind, ops_per_sec, width, bottom=0.001, color=colors)
        for idx, (rect, v) in enumerate(zip(rects, ops_per_sec)):
            if model == "mobilenet_sep" and EXPERIMENTS[idx] == 'integrity':
                rect.set_hatch("x") 

            txt = '%.1f' % v
            axes[i].text(rect.get_x() + rect.get_width()/2, rect.get_height() + 0.1, txt,
                     ha='center', va='bottom')

        axes[i].set_title(model_names[i])
        axes[i].set_xticks([])
        axes[i].tick_params(pad=10)
        axes[i].set_ylim([0, 1.35*np.max(np.array(ops_per_sec).reshape(-1))])
    axes[0].set_ylabel("Images/sec")
    #custom_lines = [plt.Line2D([0], [0], color=c, lw=12) for c in colors]
    custom_lines = [mpatches.Patch(facecolor=c, hatch=None)
                    for c in colors]
    axes[-1].legend(custom_lines, EXPERIMENTS, ncol=4, 
                    bbox_to_anchor=(1.0, 0), handlelength=1, handleheight=1, 
                    labelspacing=0.05, handletextpad=0.1, frameon=False)
    

    plt.savefig('slalom_{}.pdf'.format(system), bbox_inches='tight')
    plt.show()

